When Rank Rises as LLMs Degrade

Post-training adapts language models in non-stationary environments. Practitioners monitor representation health with RankMe and related spectral statistics, often assuming that rank falls when representations degrade. We show that this assumption is unsafe for LLM post-training. In a controlled study of Qwen3-0.6B with four degradation modes and three seeds, data duplication worsens held-out loss by 75% relative to healthy while increasing both original and centred RankMe; the latter changes by 13.5 pooled standard deviations. Covariance effective rank rises to nearly twice its healthy value. This failure is spectral dispersion rather than collapse, so a one-sided monitor rates the worst checkpoint as the healthiest. By contrast, a learning-rate misconfiguration lowers centred RankMe and k95, while uncentred RankMe is inconsistent across seeds. Direction is therefore a property of the regime-statistic pair and cannot be fixed by recalibration alone. We also distinguish two often-conflated statistics: RankMe normalises singular values, whereas covariance effective rank normalises eigenvalues. On raw intermediate-layer states in the pretrained model, massive activations pin the latter near 1 out of dimension d while RankMe retains usable range. We then test a two-sided, multichannel sequential monitor with separate calibration and test data. In a pre-registered shared-prefix, leave-one-seed-out evaluation, it detects all three damage regimes in every fold 10 to 60 steps after the fork and separates dispersion from downward-rank damage by firing direction. However, it never precedes held-out probe loss, and calibration with two seeds produces false alarms on the held-out healthy seed. Spectral monitoring can diagnose failure regimes, but it does not warn earlier than held-out loss, and validity claims require held-out healthy data.

==> anc/DETECTOR_PROTOCOL.md <==
# Detector evaluation protocol — FROZEN 2026-08-22

This protocol is frozen before any damaged-branch data is examined by the
detector code. Changes after this date must be logged at the bottom with a
reason, and any change that touches items 2, 5 or 6 invalidates every result
produced before it.

Implemented by `scripts/shared_prefix_replay.py`. Unit-tested by
`tests/test_shared_prefix_protocol.py`.

## Data layout

```
outputs/llm/<model>/prefix_seed<s>/            shared healthy prefix, 0..tau
outputs/llm/<model>/prefix_seed<s>/fork.json   {step: tau, sha256: <state-dict hash>}
outputs/llm/<model>/branch_<mode>_seed<s>/     continuation tau..T from that checkpoint
```

Every branch of seed `s` — healthy and damaged alike — MUST start from the
checkpoint whose hash is in `fork.json`. The replay script refuses a branch
whose recorded parent hash does not match.

## Signals

Per measurement step, from the fixed held-out probe (token-level, RMS-normalised,
covariance scaling, layer = last unless stated):

| channel | symbol | directions tested |
|---|---|---|
| RankMe (exact, singular-value) | `rankme` | both |
| covariance effective rank | `cov_eff_rank` | both |
| k_95 | `k95` | both |
| anisotropy deficit | `dH` | both |
| cross-batch cosine | `xsim` | both |

**Directions are fixed here, in advance, as "both" for every channel.** This is
deliberate: the point of the paper is that direction is regime-dependent, so
any one-sided choice would be a choice made by looking at damaged data. The
one-sided RankMe row in the paper's Table 3 is reported as the *conventional
baseline*, with direction "down", fixed by the literature not by us.

## Leave-one-seed-out folds

Seeds S = {0,1,2}. For each held-out seed s:

1. **Calibration set** = healthy branches of S \ {s}. Nothing else.
2. **Test set** = all branches (healthy + damaged) of seed s.

### Calibration (per fold, per channel c)

From the calibration healthy branches only, post-fork:

- `mu_c`, `sigma_c`: mean and s.d. of the channel over the calibration
  post-fork window. These are FROZEN; they do not adapt on the test seed.
- Per-direction statistic on the standardised series
  `z_t = (x_t - mu_c)/sigma_c`:
  - up:   `S_t^+ = max(0, S_{t-1}^+ + z_t - k)`
  - down: `S_t^- = max(0, S_{t-1}^- - z_t - k)`
  with slack `k = 0.5` (fixed, not tuned).
- Threshold `h_c`: the smallest value on a fixed grid such that the per-channel
  statistic never exceeds `h_c` on ANY calibration healthy branch, in EITHER
  direction. (Zero false alarms on calibration is a calibration target, never a
  reported result.)

### Multiplicity correction (ensemble)

The ensemble stops at `tau_ens = min over (c, ±) of tau_{c,±}`. A per-channel
zero-FP threshold does NOT give an ensemble guarantee. Until a tighter
correlated bound is proved, the ensemble uses a union-bound correction:

- Let `C` = number of channels, so `2C` one-sided tests.
- Target ensemble false-alarm probability over the test horizon: `alpha`.
- Each one-sided test is calibrated to `alpha / (2C)`, implemented as the
  threshold at which the calibration healthy branches' empirical exceedance
  rate is `<= alpha/(2C)`. With only 2 calibration seeds per fold the empirical
  rate is coarse; we report the union-bound threshold AND the zero-FP threshold
  and note the gap honestly.

### Loss-breach threshold (per fold)

`L_breach = mu_L + 3 sigma_L` where `mu_L, sigma_L` are computed from the
calibration healthy branches' post-fork probe loss. Defined from healthy data
only; damaged branches never influence it.

### Test (per fold)

On the held-out seed s:

- **healthy branch**: record whether any channel/direction alarms
  (false alarm), and the ensemble false alarm. Report time-to-false-alarm
  (censored at T if none).
- **each damaged branch**: record
  - `t_alarm_{c,±}` per channel/direction, censored at T if none
  - `t_alarm_ens = min over all`
  - `t_breach` = first step probe loss > L_breach, censored at T if none
  - `lead = t_breach - t_alarm_ens` (positive = alarm precedes breach);
    if either is censored, lead is reported as censored, not as a number.

## Reported outputs (all mandatory)

| output | granularity |
|---|---|
| held-out healthy false alarms (per channel/direction and ensemble) | per fold |
| detection success count out of 3 folds | per mode, per channel, ensemble |
| detection delay from fork | per mode, per fold, median + range |
| loss-breach time | per mode, per fold |
| lead time, with censoring flag | per mode, per fold |
| single-channel vs ensemble comparison | per mode |

## Explicit prohibitions

- No parameter (`k`, `h`, direction, baseline, scale, `L_breach`) may be chosen
  after inspecting any damaged branch.
- No adaptive (EMA) baseline on the test seed. `src/jepa_verify/cusum.py`'s
  `WelfordNormalizer` is NOT used here for that reason.
- A per-channel zero-FP result may not be described as an ensemble guarantee.
- Runs that fork at step 0 (the Phase-1 sweep) are NOT admissible to this
  protocol; they support only the population-level endpoint claims in §5.

## Campaign parameters (fixed at launch, 2026-08-22 20:44)

- Model Qwen3-0.6B (d = 1024, 28 layers), full fine-tuning, bf16, AdamW,
  bs 4 x 512 tokens, base lr 1e-5. Layer = last (`layer-1_token_cov`).
- tau = 300 (healthy prefix, warmup 20, measured every 25 for the record).
- Branch length 600 steps, measured every 10 -> 61 post-fork points per branch.
- Branches of one seed share the data-order RNG (`seed + 1000`), so healthy vs
  high_lr differ only in the intervention.
- Optimizer state is forked along with the weights; the hash covers both.
- Fourth mode `domain_shift_v2` follows `DOMAIN_SHIFT_V2.md` (same design,
  GSM8K update corpus, loss-only severity gate on seed 0).

## Unit-test evidence on multiplicity (2026-08-22)

`tests/test_shared_prefix_protocol.py` passes (11/11). In the synthetic
configuration of the multiplicity test (12 i.i.d. channels, 120 steps, 2
calibration series, k = 0.5) the per-channel zero-FP thresholds give held-out
per-channel false-alarm rates of 4–58 % and an ensemble rate of 98.5 % over
200 held-out draws. Two consequences the paper must state: (i) zero FP on
2 calibration seeds is a calibration target with weak per-channel coverage,
and (ii) the ensemble has no guarantee at all without the union-bound
correction. This is why the held-out healthy FA row is mandatory.

## Results log (do not edit numbers here; source = shared_prefix_replay*.json)

2026-08-23 00:20, campaign complete (3 prefixes, 9 branches, all fork hashes
verified). Frozen protocol v1 (`--baseline const --anchor none`),
`shared_prefix_replay.json`:

- **Held-out healthy FP: ensemble false alarm in 3/3 folds** (at 60, 460,
  450 steps post-fork); 10 of 30 (channel, direction, fold) cells fire.
- high_lr: ensemble detects 3/3 folds at 10–20 steps; loss breaches
  mu+3sigma at 10 steps; lead 0 / −10 / −10 steps.
- duplicate_data: ensemble detects 3/3 at 20–30 steps; breach at 20–30;
  lead +10 / −10 / 0.
- Calibrated thresholds are 12–20 sigma because the healthy branches drift
  and are offset from one another by more than their within-seed noise
  (RankMe: seed 0 at 814.2 vs seeds 1,2 at 812.9/813.1, within-seed
  sigma 0.5; the offset is present at the fork, inherited from the prefix).

Conclusion under v1: the spectral ensemble detects abrupt damage as fast as
the loss but not faster, and does NOT achieve zero held-out false alarms
with 2 calibration seeds. This is the result to report; it is not to be
rescued by re-tuning.

Post-hoc variants, clearly labelled as such (motivated only by the healthy
FP row, run after seeing it, so they carry no pre-registration credit):

- `--anchor fork` (monitor x_t − x_fork; uses only the shared prefix
  endpoint): ensemble FP 2/3 folds (140, 240 steps); fold 0 clean; single
  channel cells firing 6/30. Detection unchanged; lead 0 on duplicate_data.
- `--baseline trend` (deg-2 polynomial from calibration seeds): no
  improvement without anchoring; worse with it (overfits 2 seeds).

The right quantity to report is therefore time-to-false-alarm vs detection
delay (both mandated above), not a binary zero-FP flag.

## Change log

- 2026-08-22: frozen.
- 2026-08-22: added campaign parameters and multiplicity evidence sections
  (documentation only; items 2, 5, 6 untouched).
- 2026-08-27: rk2 rerun (`outputs/llm/Qwen_Qwen3-0.6B_rk2/`, script
  `scripts/run_rk2_rerun.sh`): the 12 branches re-trained from the SAME
  prefix checkpoints with an augmented probe that additionally records the
  uncentred second-moment spectrum (original RankMe) and GSM8K test NLL.
  Trajectories reproduce the originals (endpoint NLL within +-0.04).
  Findings: duplicate_data raises raw RankMe +96..+109 in every seed
  (inversion holds under the original definition); high_lr lowers centred
  RankMe in every seed while raw RankMe rises in 2/3 (centring changes
  direction consistency); domain_shift_v2 gains on GSM8K (1.40->1.10) while
  losing on Dolly (2.58->2.98) - genuine stability-plasticity trade-off.
  Detector channels and Table 3 are unchanged (still the frozen rankmec).
- 2026-08-23: added `--baseline trend` and `--anchor fork` options to the
  replay AFTER seeing the v1 held-out healthy FP row. They change the
  baseline definition (Calibration section), so per the header they are
  post-hoc; v1 remains the pre-registered result and is reported first.
  Items 2, 5, 6 untouched. `run_domain_shift_v2.sh` gate-exit bug fixed
  (tee masked exit code; lr_mult=1 had been mis-selected, runs relabelled
  `ds2ladder_lrmult1_seed{0,1,2}`, nothing deleted).


==> anc/DOMAIN_SHIFT_V2.md <==
# domain_shift_v2 — FROZEN 2026-08-22

Companion to `DETECTOR_PROTOCOL.md`. Written before any `domain_shift_v2`
branch has been trained. Changes must be logged at the bottom.

## Why a v2

`narrow_domain` (v1: Dolly `closed_qa` only, 1x lr) is retained as a
**negative result**: a Dolly sub-category is not a domain shift for a Dolly
probe. Endpoint probe loss 2.60 / 2.58 / 2.58 vs healthy 2.54 / 2.52 / 2.53
(seeds 0/1/2), i.e. +0.06 nats; no detector is expected to flag it and none
should be credited for doing so. v1 is not overwritten and is not re-run.

## Definition

- **Design**: identical shared-prefix fork as every other branch
  (`--phase branch --fork-from prefix_seed<s>`), same tau, same branch length,
  same measurement cadence, same frozen broad-domain probe (Dolly tail,
  `ProbeConfig(seed=0)`), same RMS-normalised token-covariance signals.
- **Update corpus**: `openai/gsm8k` `main` train split (7,473 math word
  problems, formatted `question\n\nanswer` with the worked solution), shuffled
  by seed. This is a genuine continual post-training domain (reasoning /
  arithmetic) rather than a sub-slice of the probe's own distribution.
- **Severity knob**: learning-rate multiplier `lr_mult` only. Nothing else in
  the mode (corpus, batch size, sequence length, optimizer) is tunable.
- Output directory: `branch_domain_shift_v2_seed<s>`.

## Severity selection — seed 0 only, loss gate only

Ladder, run in this order on seed 0: `lr_mult in {1, 2, 4, 8}`, tags
`ds2ladder_lrmult<k>_seed0`. Stop at the first rung that passes the gate.

Let `L_h0(t)` be the seed-0 **healthy branch** probe loss and `L(t)` the
candidate's probe loss, both post-fork on the shared measurement grid.

**Gate (pre-specified):**

1. Endpoint damage: `L(T) - L_h0(T) >= 0.30` nats. (Reference points from
   Phase 1: v1 narrow_domain +0.06 fails; the weakest confirmed damage run,
   high_lr seed 1, is +0.57.)
2. Room to detect: the first grid step with `L(t) - L_h0(t) >= 0.30` occurs at
   least 50 steps after the fork. A rung that breaches within 50 steps is
   rejected as too severe (same reasoning that rejected 40x lr in Phase 1).

The gate uses **probe loss only**. No spectral channel (RankMe, r_eff, k95,
dH, xsim) is consulted, plotted or read when choosing the rung. The ladder
runs' spectral signals are not used anywhere in the paper.

If no rung passes: report `domain_shift_v2` as *not realisable under a
loss-only gate at this scale* and leave the Table 3 column as a negative
result; do not widen the ladder after looking at spectra.

The selected rung's directory is symlinked to
`branch_domain_shift_v2_seed0` so the replay treats it as the seed-0 branch
(it is a bona fide branch of prefix_seed0 with a verified parent hash).

## Confirmation — seeds 1 and 2

Seeds 1 and 2 are run once each at the selected `lr_mult`, no re-selection.
Whether they pass the gate is reported, not enforced: if a confirmation seed
fails gate (1), the fold for that seed records the domain_shift_v2 branch as
"no breach" and its lead time as censored, exactly as the protocol already
prescribes.

## What is reported

Same mandatory table as `DETECTOR_PROTOCOL.md`: per-fold held-out FAs,
detection count / 3, delay from fork, loss-breach time, lead time with
censoring flag, single-channel vs ensemble. Plus the ladder table (rung,
endpoint delta, first-gate-crossing step, pass/fail) in the appendix.

## Change log

- 2026-08-22: frozen.

